Uplink-Downlink Tradeoff in Secure Distributed Matrix Multiplication

In secure distributed matrix multiplication (SDMM) the multiplication $\mathbf{A}\mathbf{B}$ from two private matrices $\mathbf{A}$ and $\mathbf{B}$ is outsourced by a user to $N$ distributed servers. In $\ell$-SDMM, the goal is to a design a joint communication-computation procedure that optimally balances conflicting communication and computation metrics without leaking any information on both $\mathbf{A}$ and $\mathbf{B}$ to any set of $\ell\leq N$ servers. To this end, the user applies coding with $\tilde{\mathbf{A}}_i$ and $\tilde{\mathbf{B}}_i$ representing encoded versions of $\mathbf{A}$ and $\mathbf{B}$ destined to the $i$-th server. Now, SDMM involves multiple tradeoffs. One such tradeoff is the tradeoff between uplink (UL) and downlink (DL) costs. To find a good balance between these two metrics, we propose two schemes which we term USCSA and GSCSA that are based on secure cross subspace alignment (SCSA). We show that there are various scenarios where they outperform existing SDMM schemes from the literature with respect to the UL-DL efficiency. Next, we implement schemes from the literature, including USCSA and GSCSA, and test their performance on Amazon EC2. Our numerical results show that USCSA and GSCSA establish a good balance between the time spend on the communication and computation in SDMMs. This is because they combine advantages of polynomial codes, namely low time for the upload of $\left(\tilde{\mathbf{A}}_i,\tilde{\mathbf{B}}_i\right)_{i=1}^{N}$ and the computation of $\mathbf{O}_i=\tilde{\mathbf{A}}_i\tilde{\mathbf{B}}_i$, with those of SCSA, being a low timing overhead for the download of $\left(\mathbf{O}_i\right)_{i=1}^{N}$ and the decoding of $\mathbf{A}\mathbf{B}$.

==> simulation/BoundMAC2.m <==
mn=2.^(-20:20);
np=2.^(-20:20);
lN=2.^(-10:-1);
expp=10;
N=10^2;
GASPCounter=0;
GASPUCounter=0;
USCSACounter=0;
USCSAUCounter=0;
GSCSACounter=0;
GSCSAUCounter=0;
counter=0;
for i=1:length(mn)
    for j=1:length(np)
        for k=1:length(lN)
            for q=1:sqrt(2^(expp-1))
                for f=1:ceil(N/q)
                if i>counter
                counter=i;
                disp(counter)
                end
                gamma=mn(i)*(1/(1+np(j)));
                CDL=1-2*lN(k);
                CUL=min((N-lN(k)*N)/N,CDL/gamma);
                b=1/(1/CDL+N*(1/gamma-1))+CDL;
                RUL=(b-CDL)/gamma;
                eq5r=N*(mn(i)*np(j)+1)-N*mn(i)+N*(mn(i)*np(j)+(1/(f*q)));
                if (q+1)*(f+lN(k)*N)-1<=N
                eq5lGASP=N*((1/f)*mn(i)*np(j)+(1/q));
                if eq5lGASP>=eq5r
                    if RUL<=CUL
                        GASPUCounter=GASPUCounter+1;
                        GASPU(:,GASPUCounter)=[2^i,2^j,2^k,q,f];
                        
                    end
                    GASPCounter=GASPCounter+1;
                    GASP(:,GASPCounter)=[2^i,2^j,2^k,q,f];
                end
                end
                if f*q+2*lN(k)*N+f-1<=N                    
                eq5lUSCSA=(N*q)*((1/f)*mn(i)*np(j)+(1/q));
                eq5lGSCSA=(N*q)*((1/(f*q))*mn(i)*np(j)+1);
                    if eq5lUSCSA>=eq5r
                    if RUL<=CUL
                        USCSAUCounter=USCSAUCounter+1;
                        USCSAU(:,USCSAUCounter)=[2^i,2^j,2^k,q,f];
                        
                    end
                    USCSACounter=USCSACounter+1;
                    USCSA(:,USCSACounter)=[2^i,2^j,2^k,q,f];    
                    end
                    if eq5lGSCSA>=eq5r
                    if RUL<=CUL
                        GSCSAUCounter=GSCSAUCounter+1;
                        GSCSAU(:,GSCSAUCounter)=[2^i,2^j,2^k,q,f];
                        
                    end
                    GSCSACounter=GSCSACounter+1;
                    GSCSA(:,GSCSACounter)=[2^i,2^j,2^k,q,f];    
                    end
                   
                end 
                end            
            end
            
        end
    end
end

==> simulation/NewPapeUpDownPlot.m <==
numoft=5;
numofsamp=100;
upLimitVec=zeros(numoft,numofsamp);
mOverp=zeros(1,numofsamp);
N=100;
for tFactor=1:numoft
    t=(tFactor/numoft)*(N/2)-2;
for i=1:numofsamp   
        if mod(i,10)==0
        disp((i/10)+10*(tFactor-1));
        end
    if i>=3 && i<=numofsamp/2
        m=1;
        p=10*(numofsamp/2-i+1);
    else 
    m=100*(i-numofsamp/2);
    p=1;
    end
    mOverp(i)=m/p;
    upLimitVec(tFactor,i)=upLimitCal(N,t,m,p);
end
end
figure(7)
for i=1:numoft
 semilogx(mOverp,upLimitVec(i,:))
%plot(upLimitVec(i,:))
hold on
end
lgd=legend('l=8','l=18','l=28','l=38','l=48');
ylabel('Uplink Bound')
xlabel('m/p')
lgd.Location = 'northwest';
set(gcf, 'Position',  [100, 100, 350, 200])


==> simulation/NewPapeUpDownSimp.m <==
N=100;
t=8;
% Gasp
rateGasp=zeros(1,N);
temp=zeros(1,N);
fVector=zeros(1,N);
qVector=zeros(1,N);
%uplink=1/10000:1/100:10;
%uplink=1./uplink;
uplink=0.0001:0.006:0.6;
ifFinder=zeros(1,N);
    % here we assume that m=p, so the transpose of one of the matrices 
    %has the same form as the other matix 
    % We assume also that q<f. For the other case the code must be changed
    % a little bit. For m=n it doen't make any difference either.
m=200;
p=1;

%%
for upInd=1:length(uplink)
    if mod(upInd,10)==0
        disp(upInd);
    end
%     for q=1:ceil(sqrt(N)) 
    for q=1:N
        for f=1:N
            temp1=inf;
            temp2=inf;
            temp3=inf;
            temp4=inf;
            if ((1/N)/((m/f+p/q)/(m+p))>=uplink(upInd)) || ((1/N)/((m/q+p/f)/(m+p))>=uplink(upInd))
            if f*q+f+q<=N && t==1 && t<q && q<=f 
                temp1=f*q+f+q;
                ifFinder(upInd)=1;               
            elseif f*q+f+q+t^2+t-3<=N && 2<=t && t<q && q<=f 
                temp2=f*q+f+q+t^2+t-3;
                ifFinder(upInd)=1;
            elseif (f+t)*(q+1)-1<=N && q<=t && t<f 
                temp3=(f+t)*(q+1)-1;
                ifFinder(upInd)=1;
            elseif 2*f*q+2*t-1<=N && q<=f && f<=t 
                temp4=2*f*q+2*t-1;
                ifFinder(upInd)=1;
            end
            end
            temp(upInd)=(f*q)/(min([temp1 temp2 temp3 temp4]));
            if temp(upInd)>=rateGasp(upInd) && ifFinder(upInd)==1
               fVector(upInd)=f;
               qVector(upInd)=q;
               rateGasp(upInd)=temp(upInd);
            end
         end
    end
end

rMix=[qVector;fVector];

%%

% A3S

rateA3S=zeros(1,N);
temp=zeros(1,N);
fA3SVector=zeros(1,N);
qA3SVector=zeros(1,N);
ifFinder=zeros(1,N);
    % here we assume that m=p, so the transpose of one of the matrices 
    %has the same for as the other matix 
    % We assume also that q<f. For the other case the code must be changed
    % a little bit. For m=n it doen't make any difference either.
for upInd=1:length(uplink)
    if mod(upInd,10)==0
        disp(upInd);
    end

%     for q=1:ceil(sqrt(N))
    for q=1:N
        for f=1:N
            temp4=inf;
            if (f+t)*(q+1)-1<=N && (((1/N)/((m/f+p/q)/(m+p))>=uplink(upInd)) || ((1/N)/((m/q+p/f)/(m+p))>=uplink(upInd)))
                temp4=(f+t)*(q+1)-1;
                ifFinder(upInd)=1;
            end
            temp(upInd)=(f*q)/temp4;
            if temp(upInd)>=rateA3S(upInd) && ifFinder(upInd)==1
               fA3SVector(upInd)=f;
               qA3SVector(upInd)=q;
               rateA3S(upInd)=temp(upInd);
            end
         end
    end
end

rA3SMix=[qA3SVector;fA3SVector];


%% USCSA

rateUAS=zeros(1,N);
temp=zeros(1,N);
fUASVector=zeros(1,N);
qUASVector=zeros(1,N);
ifFinder=zeros(1,N);
    % here we assume that m=p, so the transpose of one of the matrices 
    %has the same for as the other matix 
    % We assume also that q<f. For the other case the code must be changed
    % a little bit. For m=n it doen't make any difference either.

for upInd=1:length(uplink)
    if mod(upInd,10)==0
        disp(upInd);
    end

    for f=floor((N-2*t+1)/2):-1:1
    q=floor((N-2*t+1)/f-1);
            temp4=inf;
            if f*q+f+2*t-1<=N && (((1/N)/(q*(p/f+m/q)/(m+p))>=uplink(upInd)) || ((1/N)/(q*(m/f+p/q)/(m+p))>=uplink(upInd)))
                temp4=f*q+f+2*t-1;
                ifFinder(upInd)=1;
            end
            temp(upInd)=(f*q)/temp4;
            if temp(upInd)>=rateUAS(upInd) && ifFinder(upInd)==1
               fUASVector(upInd)=f;
               qUASVector(upInd)=q;
               rateUAS(upInd)=temp(upInd);
            end
    end
end

rUASMix=[qUASVector;fUASVector];

%% GSCSA

rateUASG=zeros(1,N);
temp=zeros(1,N);
fUASGVector=zeros(1,N);
qUASGVector=zeros(1,N);
ifFinder=zeros(1,N);
    % here we assume that m=p, so the transpose of one of the matrices 
    %has the same for as the other matix 
    % We assume also that q<f. For the other case the code must be changed
    % a little bit. For m=n it doen't make any difference either.
for upInd=1:length(uplink)
    if mod(upInd,10)==0
        disp(upInd);
    end

    for f=floor((N-2*t+1)/2):-1:1
    q=floor((N-2*t+1)/f-1);
            temp4=inf;
            if f*q+f+2*t-1<=N && ((((1/N)/(q*(p/(q*f)+m)/(p+m))>=uplink(upInd))) || ((1/N)/(q*(m/(q*f)+p)/(m+p))>=uplink(upInd)))
                temp4=f*q+f+2*t-1;
                ifFinder(upInd)=1;
            end
            temp(upInd)=(f*q)/temp4;
            if temp(upInd)>=rateUASG(upInd) && ifFinder(upInd)==1
               fUASGVector(upInd)=f;
               qUASGVector(upInd)=q;
               rateUASG(upInd)=temp(upInd);
            end
    end
end

rUASGMix=[qUASGVector;fUASGVector];

%% Plots

diff=max(rateUAS,rateUASG)-rateGasp;
upLimitInd=find(diff<=0, 1, 'first');
upLimit=uplink(upLimitInd);


if sum(rateGasp-rateA3S)==0
figure(5)
plot(uplink, rateGasp, 'b', uplink, rateUAS, 'r', uplink, rateUASG, 'g')
figure(5)
hold on
plot(((N-t)/N)*ones(1,floor(length(uplink)/2)), linspace(0, ((N-t)/N),floor(length(uplink)/2)), 'b.')
plot(linspace(0, ((N-t)/N),length(uplink)), ((N-t)/N)*ones(1,length(uplink)), 'b.')
lgd=legend('A3S and GASP', 'UAS', 'UASG', 'Upper Bound');
else
figure(5)
plot(uplink, rateGasp, 'b', uplink, rateA3S, 'm', uplink, rateUAS, 'r', uplink, rateUASG, 'g')
figure(5)
hold on
plot(((N-2*t)/N)*ones(1,floor(length(uplink)/2)), linspace(0, ((N-2*t)/N),floor(length(uplink)/2)), 'b.')
plot(linspace(0, ((N-2*t)/N),length(uplink)), ((N-2*t)/N)*ones(1,length(uplink)), 'b.')
lgd=legend('GASP', 'A3S', 'UAS', 'UASG', 'Upper Bound');
end

ylabel('RDownlink')
xlabel('RUplink')
lgd.Location = 'northeast';
set(gcf, 'Position',  [100, 100, 350, 200])



